From FATS to feets: Further improvements to an astronomical feature extraction tool based on machine learning

Machine learning algorithms are highly useful for the classification of time series data in astronomy in this era of peta-scale public survey data releases. These methods can facilitate the discovery of new unknown events in most astrophysical areas, as well as improving the analysis of samples of known phenomena. Machine learning algorithms use features extracted from collected data as input predictive variables. A public tool called Feature Analysis for Time Series (FATS) has proved an excellent workhorse for feature extraction, particularly light curve classification for variable objects. In this study, we present a major improvement to FATS, which corrects inconvenient design choices, minor details, and documentation for the re-engineering process. This improvement comprises a new Python package called "feets", which is important for future code-refactoring for astronomical software tools.

==> reports/FATS_tests.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# FATS tests\n",
    "\n",
    "## A. Environment description\n",
    "\n",
    "### A.1. Clone last available version of FATS from github"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Already up-to-date.\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "De https://github.com/isadoranun/FATS\n",
      " * branch            master     -> FETCH_HEAD\n"
     ]
    }
   ],
   "source": [
    "%%bash\n",
    "if [ ! -d ./FATS ]; then\n",
    "    git clone https://github.com/isadoranun/FATS ./FATS\n",
    "fi\n",
    "cd ./FATS;\n",
    "git pull origin master;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "commit 24fb73cd2193dce6203dc768ffc061d8676512ec\n",
      "Merge: c60d0bc 5ee05bf\n",
      "Author: Isadora Nun <isadoranun@seas.harvard.edu>\n",
      "Date:   Mon Dec 11 13:12:57 2017 -0800\n",
      "\n",
      "    Merge pull request #10 from juramaga/master\n",
      "    \n",
      "    Changed optimization method to Powell for calculate_CAR\n",
      "\n",
      "commit 5ee05bfeac28360f7951c879e07cce3dbda1d5d5\n",
      "Author: jmartine <jmartine@jmartines-MacBook-Pro.local>\n",
      "Date:   Mon Dec 11 16:01:37 2017 -0500\n",
      "\n",
      "    Changed optimization method to Powell for calculate_CAR\n",
      "\n",
      "M\tFATS/FeatureFunctionLib.py\n"
     ]
    }
   ],
   "source": [
    "%%bash\n",
    "cd ./FATS;\n",
    "git log --name-status HEAD^..HEAD;"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### A.2. Requirements\n",
    "\n",
    "So what are requirements files? They are very simple: lists of packages to install. Instead of running something like pip install MyApp and getting whatever libraries come along\n",
    "\n",
    "[Lear more](https://pip.readthedocs.io/en/1.1/requirements.html)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "matplotlib==2.1.0\n",
      "pandas==0.13.1\n",
      "statsmodels==0.8.0\n"
     ]
    }
   ],
   "source": [
    "%%bash\n",
    "cd ./FATS;\n",
    "cat requirements.txt;"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### A.3. Python Version"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Python 2.7.12\n"
     ]
    }
   ],
   "source": [
    "%%bash\n",
    "python --version"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### A.4. `uname -srvmoio`\n",
    "\n",
    "The uname command reports basic information about a computer's software and hardware.\n",
    "\n",
    "[Learn more](http://www.linfo.org/uname.html)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Linux 4.4.0-121-generic #145-Ubuntu SMP Fri Apr 13 13:47:23 UTC 2018 x86_64 x86_64 GNU/Linux\n"
     ]
    }
   ],
   "source": [
    "%%bash\n",
    "uname -srvmoio"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### A.5. Pylint Version\n",
    "\n",
    "A Python source code analyzer which looks for programming errors, helps enforcing a coding standard and sniffs for some code smells\n",
    "\n",
    "[Learn More](https://www.pylint.org/)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "pylint 1.8.2, \n",
      "astroid 1.6.1\n",
      "Python 2.7.12 (default, Nov 19 2016, 06:48:10) \n",
      "[GCC 5.4.0 20160609]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "No config file found, using default configuration\n"
     ]
    }
   ],
   "source": [
    "%%bash\n",
    "pylint --version"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### A.6. caniusepython3 version\n",
    "\n",
    "Determine if a set of project dependencies will work with Python 3\n",
    "\n",
    "[Learn More](https://caniusepython3.com/)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "caniusepython3==6.0.0\n"
     ]
    }
   ],
   "source": [
    "%%bash\n",
    "pip freeze | grep caniusepython3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Finding and checking dependencies ...\n",
      "\n",
      "You have 0 projects blocking you from using Python 3!\n",
      "\n"
     ]
    }
   ],
   "source": [
    "%%bash\n",
    "caniusepython3 --projects FATS"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### A.7. Sloccount\n",
    "\n",
    "A set of tools for counting physical Source Lines of Code (SLOC) in a large number of languages of a potentially large set of programs\n",
    "\n",
    "[Learn more](https://www.dwheeler.com/sloccount/)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Creating filelist for FATS\n",
      "Categorizing files.\n",
      "Finding a working MD5 command....\n",
      "Found a working MD5 command.\n",
      "Computing results.\n",
      "\n",
      "\n",
      "SLOC\tDirectory\tSLOC-by-Language (Sorted)\n",
      "1334    FATS            python=1334\n",
      "\n",
      "\n",
      "Totals grouped by language (dominant language first):\n",
      "python:        1334 (100.00%)\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "Total Physical Source Lines of Code (SLOC)                = 1,334\n",
      "Development Effort Estimate, Person-Years (Person-Months) = 0.27 (3.25)\n",
      " (Basic COCOMO model, Person-Months = 2.4 * (KSLOC**1.05))\n",
      "Schedule Estimate, Years (Months)                         = 0.33 (3.91)\n",
      " (Basic COCOMO model, Months = 2.5 * (person-months**0.38))\n",
      "Estimated Average Number of Developers (Effort/Schedule)  = 0.83\n",
      "Total Estimated Cost to Develop                           = $ 36,564\n",
      " (average salary = $56,286/year, overhead = 2.40).\n",
      "SLOCCount, Copyright (C) 2001-2004 David A. Wheeler\n",
      "SLOCCount is Open Source Software/Free Software, licensed under the GNU GPL.\n",
      "SLOCCount comes with ABSOLUTELY NO WARRANTY, and you are welcome to\n",
      "redistribute it under certain conditions as specified by the GNU GPL license;\n",
      "see the documentation for details.\n",
      "Please credit this data as \"generated using David A. Wheeler's 'SLOCCount'.\"\n"
     ]
    }
   ],
   "source": [
    "%%bash\n",
    "sloccount FATS/FATS"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### A.8. flake8\n",
    "\n",
    "Tool For Style Guide Enforcement\n",
    "\n",
    "[Learn more](http://flake8.pycqa.org/)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.5.0 (mccabe: 0.6.1, pycodestyle: 2.3.1, pyflakes: 1.6.0) CPython 2.7.12 on Linux\n"
     ]
    }
   ],
   "source": [
    "%%bash\n",
    "flake8 --version"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## B. Fats Status\n",
    "\n",
    "### B.1. Python 3.x Status\n",
    "\n",
    "Check the errors/problems/warnings of FATS if you try to run it on Python 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "************* Module FATS\n",
      "W:  1, 0: import missing `from __future__ import absolute_import` (no-absolute-import)\n",
      "************* Module FATS.FeatureFunctionLib\n",
      "W:  1, 0: import missing `from __future__ import absolute_import` (no-absolute-import)\n",
      "W: 46,43: division w/o __future__ statement (old-division)\n",
      "W: 59,20: division w/o __future__ statement (old-division)\n",
      "W: 59,27: division w/o __future__ statement (old-division)\n",
      "W: 64,41: division w/o __future__ statement (old-division)\n",
      "W: 63,34: division w/o __future__ statement (old-division)\n",
      "W: 67,36: division w/o __future__ statement (old-division)\n",
      "W: 66,13: division w/o __future__ statement (old-division)\n",
      "W: 79,15: division w/o __future__ statement (old-division)\n",
      "W:135,31: division w/o __future__ statement (old-division)\n",
      "W:139,19: division w/o __future__ statement (old-division)\n",
      "W:148,30: division w/o __future__ statement (old-division)\n",
      "W:157,30: division w/o __future__ statement (old-division)\n",
      "W:165,15: division w/o __future__ statement (old-division)\n",
      "W:192,19: division w/o __future__ statement (old-division)\n",
      "W:198,63: division w/o __future__ statement (old-division)\n",
      "W:227,65: division w/o __future__ statement (old-division)\n",
      "W:226,46: division w/o __future__ statement (old-division)\n",
      "W:231,40: division w/o __future__ statement (old-division)\n",
      "W:230,17: division w/o __future__ statement (old-division)\n",
      "E:237,12: print statement used (print-statement)\n",
      "W:253,20: division w/o __future__ statement (old-division)\n",
      "W:253,27: division w/o __future__ statement (old-division)\n",
      "W:255,21: division w/o __future__ statement (old-division)\n",
      "W:255,28: division w/o __future__ statement (old-division)\n",
      "W:259,53: division w/o __future__ statement (old-division)\n",
      "W:258,34: division w/o __future__ statement (old-division)\n",
      "W:263,55: division w/o __future__ statement (old-division)\n",
      "W:262,34: division w/o __future__ statement (old-division)\n",
      "W:271,37: division w/o __future__ statement (old-division)\n",
      "W:270,13: division w/o __future__ statement (old-division)\n",
      "W:299,17: xrange built-in referenced (xrange-builtin)\n",
      "W:301,21: xrange built-in referenced (xrange-builtin)\n",
      "W:309,27: division w/o __future__ statement (old-division)\n",
      "W:361,54: division w/o __future__ statement (old-division)\n",
      "W:371,15: division w/o __future__ statement (old-division)\n",
      "W:390,17: division w/o __future__ statement (old-division)\n",
      "W:392,13: division w/o __future__ statement (old-division)\n",
      "W:393,13: division w/o __future__ statement (old-division)\n",
      "W:433,20: division w/o __future__ statement (old-division)\n",
      "W:433,27: division w/o __future__ statement (old-division)\n",
      "W:436,21: division w/o __future__ statement (old-division)\n",
      "W:436,28: division w/o __future__ statement (old-division)\n",
      "W:440,53: division w/o __future__ statement (old-division)\n",
      "W:439,34: division w/o __future__ statement (old-division)\n",
      "W:443,55: division w/o __future__ statement (old-division)\n",
      "W:442,34: division w/o __future__ statement (old-division)\n",
      "W:466,16: division w/o __future__ statement (old-division)\n",
      "W:500,20: division w/o __future__ statement (old-division)\n",
      "W:506,15: division w/o __future__ statement (old-division)\n",
      "W:523,16: division w/o __future__ statement (old-division)\n",
      "W:544,18: division w/o __future__ statement (old-division)\n",
      "W:566,18: division w/o __future__ statement (old-division)\n",
      "W:588,18: division w/o __future__ statement (old-division)\n",
      "W:610,18: division w/o __future__ statement (old-division)\n",
      "W:632,18: division w/o __future__ statement (old-division)\n",
      "W:652,29: division w/o __future__ statement (old-division)\n",
      "W:668,28: division w/o __future__ statement (old-division)\n",
      "W:709,44: division w/o __future__ statement (old-division)\n",
      "W:734,34: division w/o __future__ statement (old-division)\n",
      "W:788,15: division w/o __future__ statement (old-division)\n",
      "W:810,19: division w/o __future__ statement (old-division)\n",
      "E:826,12: print statement used (print-statement)\n",
      "W:844,49: division w/o __future__ statement (old-division)\n",
      "E:849,12: print statement used (print-statement)\n",
      "E:885,12: print statement used (print-statement)\n",
      "W:902,12: division w/o __future__ statement (old-division)\n",
      "W:931,27: division w/o __future__ statement (old-division)\n",
      "W:935,38: division w/o __future__ statement (old-division)\n",
      "W:940,22: division w/o __future__ statement (old-division)\n",
      "W:950,32: division w/o __future__ statement (old-division)\n",
      "E:956,16: print statement used (print-statement)\n",
      "E:1004,12: print statement used (print-statement)\n",
      "W:1018,19: division w/o __future__ statement (old-division)\n",
      "E:1020,12: print statement used (print-statement)\n",
      "W:1066,40: division w/o __future__ statement (old-division)\n",
      "E:1091,12: print statement used (print-statement)\n",
      "E:1104,12: print statement used (print-statement)\n",
      "E:1116,12: print statement used (print-statement)\n",
      "E:1128,12: print statement used (print-statement)\n",
      "E:1140,12: print statement used (print-statement)\n",
      "E:1152,12: print statement used (print-statement)\n",
      "E:1164,12: print statement used (print-statement)\n",
      "E:1176,12: print statement used (print-statement)\n",
      "E:1188,12: print statement used (print-statement)\n",
      "E:1200,12: print statement used (print-statement)\n",
      "E:1212,12: print statement used (print-statement)\n",
      "E:1224,12: print statement used (print-statement)\n",
      "E:1236,12: print statement used (print-statement)\n",
      "E:1248,12: print statement used (print-statement)\n",
      "E:1260,12: print statement used (print-statement)\n",
      "E:1273,12: print statement used (print-statement)\n",
      "E:1285,12: print statement used (print-statement)\n",
      "E:1297,12: print statement used (print-statement)\n",
      "E:1309,12: print statement used (print-statement)\n",
      "E:1321,12: print statement used (print-statement)\n",
      "E:1333,12: print statement used (print-statement)\n",
      "E:1345,12: print statement used (print-statement)\n",
      "E:1357,12: print statement used (print-statement)\n",
      "E:1424,12: print statement used (print-statement)\n",
      "E:1436,12: print statement used (print-statement)\n",
      "************* Module FATS.test_library\n",
      "W:  3, 0: import missing `from __future__ import absolute_import` (no-absolute-import)\n",
      "W: 37,39: division w/o __future__ statement (old-division)\n",
      "W: 57,11: xrange built-in referenced (xrange-builtin)\n",
      "W: 60,20: range built-in referenced when not iterating (range-builtin-not-iterating)\n",
      "************* Module FATS.import_lightcurve\n",
      "W:  3, 0: import missing `from __future__ import absolute_import` (no-absolute-import)\n",
      "W: 20,12: Called a next() method on an object (next-method-called)\n",
      "W: 25,21: map built-in referenced when not iterating (map-builtin-not-iterating)\n",
      "************* Module FATS.import_lc_cluster\n",
      "W:  3, 0: import missing `from __future__ import absolute_import` (no-absolute-import)\n",
      "W: 23,17: xrange built-in referenced (xrange-builtin)\n",
      "************* Module FATS.lomb\n",
      "E:121, 0: Use of long suffix (long-suffix)\n",
      "E:146, 0: Use of long suffix (long-suffix)\n",
      "W: 31, 0: import missing `from __future__ import absolute_import` (no-absolute-import)\n",
      "E: 51, 4: print statement used (print-statement)\n",
      "W: 64,29: division w/o __future__ statement (old-division)\n",
      "W: 66,12: division w/o __future__ statement (old-division)\n",
      "W: 67,27: division w/o __future__ statement (old-division)\n",
      "E:113, 4: print statement used (print-statement)\n",
      "E:118, 4: print statement used (print-statement)\n",
      "W:131, 8: division w/o __future__ statement (old-division)\n",
      "W:141, 9: division w/o __future__ statement (old-division)\n",
      "W:165,10: division w/o __future__ statement (old-division)\n",
      "W:166,10: division w/o __future__ statement (old-division)\n",
      "W:171,10: division w/o __future__ statement (old-division)\n",
      "W:172,10: division w/o __future__ statement (old-division)\n",
      "W:175, 8: division w/o __future__ statement (old-division)\n",
      "W:189,19: division w/o __future__ statement (old-division)\n",
      "W:202,19: division w/o __future__ statement (old-division)\n",
      "************* Module FATS.Base\n",
      "W:  1, 0: import missing `from __future__ import absolute_import` (no-absolute-import)\n",
      "************* Module FATS.Feature\n",
      "W:  1, 0: import missing `from __future__ import absolute_import` (no-absolute-import)\n",
      "W: 86,43: dict.keys referenced when not iterating (dict-keys-not-iterating)\n",
      "E: 96,40: print statement used (print-statement)\n",
      "E:106,40: print statement used (print-statement)\n",
      "W:120,23: dict.keys referenced when not iterating (dict-keys-not-iterating)\n",
      "E:124,20: print statement used (print-statement)\n",
      "E:130,20: print statement used (print-statement)\n",
      "E:136,16: print statement used (print-statement)\n",
      "************* Module FATS.featureFunction\n",
      "W:  1, 0: import missing `from __future__ import absolute_import` (no-absolute-import)\n",
      "************* Module FATS.PreprocessLC\n",
      "W:  1, 0: import missing `from __future__ import absolute_import` (no-absolute-import)\n",
      "W: 19,11: xrange built-in referenced (xrange-builtin)\n",
      "W: 21,42: division w/o __future__ statement (old-division)\n",
      "************* Module FATS.alignLC\n",
      "W:  1, 0: import missing `from __future__ import absolute_import` (no-absolute-import)\n",
      "W: 16,21: xrange built-in referenced (xrange-builtin)\n",
      "W: 44,21: xrange built-in referenced (xrange-builtin)\n",
      "\n",
      "------------------------------------------------------------------\n",
      "Your code has been rated at 7.51/10 (previous run: 7.51/10, +0.00)\n",
      "\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "No config file found, using default configuration\n"
     ]
    }
   ],
   "source": [
    "%%bash\n",
    "pylint --py3k ./FATS/FATS/"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### B.2. Unit-Testing and Coverage\n",
    "\n",
    "#### Unit-Testing\n",
    "\n",
    "In computer programming, unit testing is a software testing method by which individual units of source code, sets of one or more computer program modules together with associated control data, usage procedures, and operating procedures, are tested to determine whether they are fit for use [Learn more](https://en.wikipedia.org/wiki/Unit_testing)\n",
    "\n",
    "#### Code-Coverage\n",
    "\n",
    "Test coverage is a measure used to describe the degree to which the source code of a program is executed when a particular test suite runs. [Learn More](https://en.wikipedia.org/wiki/Code_coverage)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "============================= test session starts ==============================\n",
      "platform linux2 -- Python 2.7.12, pytest-3.0.7, py-1.4.33, pluggy-0.4.0\n",
      "rootdir: /home/juan/proyectos/carpyncho_FATS/paper/reports/FATS, inifile:\n",
      "collected 19 items\n",
      "\n",
      "FATS/test_library.py ................F..\n",
      "\n",
      "=================================== FAILURES ===================================\n",
      "_________________________________ test_Stetson _________________________________\n",
      "\n",
      "white_noise = array([[  3.56273044e-01,   1.35003412e-01,  -1.24554771e+00, ...,\n",
      "         -1...00000e+00, ...,\n",
      "          9.99700000e+03,   9.99800000e+03,   9.99900000e+03]])\n",
      "\n",
      "    def test_Stetson(white_noise):\n",
      "    \t# data, mjd, error, second_data, aligned_data, aligned_second_data, aligned_mjd = white_noise()\n",
      "    \n",
      "    \ta = FeatureSpace(featureList=['SlottedA_length','StetsonK', 'StetsonK_AC', 'StetsonJ', 'StetsonL'])\n",
      ">   \ta=a.calculateFeature(white_noise)\n",
      "\n",
      "FATS/test_library.py:286: \n",
      "_ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ \n",
      "FATS/Feature.py:142: in calculateFeature\n",
      "    self.__result.append(f(self._X))\n",
      "_ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ _ \n",
      "\n",
      "self = <FATS.FeatureFunctionLib.StetsonJ instance at 0x7f00398697a0>\n",
      "data = array([[  3.56273044e-01,   1.35003412e-01,  -1.24554771e+00, ...,\n",
      "         -1...00000e+00, ...,\n",
      "          9.99700000e+03,   9.99800000e+03,   9.99900000e+03]])\n",
      "\n",
      "    def fit(self, data):\n",
      "        aligned_magnitude = data[4]\n",
      "        aligned_magnitude2 = data[5]\n",
      ">       aligned_error = data[7]\n",
      "E       IndexError: index 7 is out of bounds for axis 0 with size 7\n",
      "\n",
      "FATS/FeatureFunctionLib.py:429: IndexError\n",
      "===================== 1 failed, 18 passed in 40.07 seconds =====================\n",
      "Name                         Stmts   Miss  Cover\n",
      "------------------------------------------------\n",
      "FATS/Base.py                     7      2    71%\n",
      "FATS/Feature.py                 97     61    37%\n",
      "FATS/FeatureFunctionLib.py     814    306    62%\n",
      "FATS/PreprocessLC.py            21     17    19%\n",
      "FATS/__init__.py                 4      0   100%\n",
      "FATS/alignLC.py                 43     41     5%\n",
      "FATS/featureFunction.py          6      0   100%\n",
      "FATS/import_lc_cluster.py       17     13    24%\n",
      "FATS/import_lightcurve.py       20     16    20%\n",
      "FATS/lomb.py                    83     12    86%\n",
      "FATS/test_library.py           137      4    97%\n",
      "------------------------------------------------\n",
      "TOTAL                         1249    472    62%\n"
     ]
    }
   ],
   "source": [
    "%%bash\n",
    "cd ./FATS;\n",
    "coverage erase\n",
    "coverage run --source=FATS -m py.test \n",
    "coverage report"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### B.3. Code Style (with flake8)\n",
    "\n",
    "Coding conventions for the Python code comprising the standard library in the main Python distribution. \n",
    "\n",
    "[Learn more](https://www.python.org/dev/peps/pep-0008/)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "FATS/FATS/FeatureFunctionLib.py:1:1: F401 'os' imported but unused\n",
      "FATS/FATS/FeatureFunctionLib.py:2:1: F401 'sys' imported but unused\n",
      "FATS/FATS/FeatureFunctionLib.py:3:1: F401 'time' imported but unused\n",
      "FATS/FATS/FeatureFunctionLib.py:5:1: F401 'bisect' imported but unused\n",
      "FATS/FATS/FeatureFunctionLib.py:8:1: F401 'pandas as pd' imported but unused\n",
      "FATS/FATS/FeatureFunctionLib.py:118:5: F811 redefinition of unused 'time' from line 3\n",
      "FATS/FATS/FeatureFunctionLib.py:169:9: F811 redefinition of unused 'time' from line 3\n",
      "FATS/FATS/FeatureFunctionLib.py:235:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:237:80: E501 line too long (95 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:255:80: E501 line too long (81 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:302:80: E501 line too long (89 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:436:80: E501 line too long (83 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:465:9: F811 redefinition of unused 'time' from line 3\n",
      "FATS/FATS/FeatureFunctionLib.py:680:9: F811 redefinition of unused 'time' from line 3\n",
      "FATS/FATS/FeatureFunctionLib.py:723:9: F811 redefinition of unused 'time' from line 3\n",
      "FATS/FATS/FeatureFunctionLib.py:801:9: F811 redefinition of unused 'time' from line 3\n",
      "FATS/FATS/FeatureFunctionLib.py:807:80: E501 line too long (80 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:825:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:826:80: E501 line too long (86 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:839:13: F841 local variable 'time' is assigned to but never used\n",
      "FATS/FATS/FeatureFunctionLib.py:839:13: F811 redefinition of unused 'time' from line 3\n",
      "FATS/FATS/FeatureFunctionLib.py:848:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:849:80: E501 line too long (82 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:874:80: E501 line too long (83 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:884:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:885:80: E501 line too long (83 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:962:5: F811 redefinition of unused 'time' from line 3\n",
      "FATS/FATS/FeatureFunctionLib.py:985:9: F811 redefinition of unused 'time' from line 3\n",
      "FATS/FATS/FeatureFunctionLib.py:1003:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1004:80: E501 line too long (84 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1019:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1020:80: E501 line too long (85 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1029:9: F811 redefinition of unused 'time' from line 3\n",
      "FATS/FATS/FeatureFunctionLib.py:1064:80: E501 line too long (86 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1073:80: E501 line too long (124 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1090:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1091:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1103:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1104:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1115:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1116:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1127:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1128:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1139:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1140:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1151:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1152:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1163:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1164:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1175:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1176:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1187:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1188:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1199:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1200:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1211:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1212:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1223:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1224:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1235:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1236:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1247:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1248:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1259:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1260:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1272:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1273:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1284:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1285:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1296:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1297:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1308:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1309:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1320:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1321:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1332:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1333:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1344:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1345:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1356:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1357:80: E501 line too long (108 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1384:9: F811 redefinition of unused 'time' from line 3\n",
      "FATS/FATS/FeatureFunctionLib.py:1401:80: E501 line too long (93 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1401:86: E203 whitespace before ','\n",
      "FATS/FATS/FeatureFunctionLib.py:1402:80: E501 line too long (101 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1402:93: E203 whitespace before ','\n",
      "FATS/FATS/FeatureFunctionLib.py:1403:80: E501 line too long (101 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1403:93: E203 whitespace before ','\n",
      "FATS/FATS/FeatureFunctionLib.py:1423:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1424:80: E501 line too long (116 > 79 characters)\n",
      "FATS/FATS/FeatureFunctionLib.py:1435:9: E722 do not use bare except'\n",
      "FATS/FATS/FeatureFunctionLib.py:1436:80: E501 line too long (116 > 79 characters)\n",
      "FATS/FATS/test_library.py:5:1: F401 'import_lc_cluster.ReadLC_MACHO' imported but unused\n",
      "FATS/FATS/test_library.py:6:1: F401 'PreprocessLC.Preprocess_LC' imported but unused\n",
      "FATS/FATS/test_library.py:7:1: F401 'alignLC.Align_LC' imported but unused\n",
      "FATS/FATS/test_library.py:8:1: F401 'os.path' imported but unused\n",
      "FATS/FATS/test_library.py:9:1: F401 'tarfile' imported but unused\n",
      "FATS/FATS/test_library.py:10:1: F401 'sys' imported but unused\n",
      "FATS/FATS/test_library.py:11:1: F401 'pandas as pd' imported but unused\n",
      "FATS/FATS/test_library.py:14:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/test_library.py:16:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:17:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:17:5: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:18:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:18:42: E251 unexpected spaces around keyword / parameter equals\n",
      "FATS/FATS/test_library.py:19:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:20:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:20:2: F841 local variable 'mjd2' is assigned to but never used\n",
      "FATS/FATS/test_library.py:20:6: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:21:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:21:2: F841 local variable 'error2' is assigned to but never used\n",
      "FATS/FATS/test_library.py:21:43: E251 unexpected spaces around keyword / parameter equals\n",
      "FATS/FATS/test_library.py:22:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:23:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:24:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:25:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:25:80: E501 line too long (95 > 79 characters)\n",
      "FATS/FATS/test_library.py:26:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:28:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/test_library.py:30:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:30:3: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:31:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:32:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:33:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:33:19: E231 missing whitespace after ','\n",
      "FATS/FATS/test_library.py:34:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:35:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:36:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:36:2: E101 indentation contains mixed spaces and tabs\n",
      "FATS/FATS/test_library.py:37:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:37:2: E101 indentation contains mixed spaces and tabs\n",
      "FATS/FATS/test_library.py:37:15: E231 missing whitespace after ','\n",
      "FATS/FATS/test_library.py:37:28: E201 whitespace after '('\n",
      "FATS/FATS/test_library.py:37:38: E201 whitespace after '('\n",
      "FATS/FATS/test_library.py:37:55: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:38:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:38:15: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:39:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:40:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:45:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:45:13: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:46:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:46:14: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:47:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:48:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:50:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/test_library.py:52:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:53:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:54:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:55:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:55:23: E231 missing whitespace after ','\n",
      "FATS/FATS/test_library.py:56:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:57:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:58:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:59:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:60:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:60:28: E231 missing whitespace after ','\n",
      "FATS/FATS/test_library.py:61:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:62:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:63:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:66:80: E501 line too long (98 > 79 characters)\n",
      "FATS/FATS/test_library.py:71:80: E501 line too long (82 > 79 characters)\n",
      "FATS/FATS/test_library.py:74:80: E501 line too long (98 > 79 characters)\n",
      "FATS/FATS/test_library.py:79:80: E501 line too long (82 > 79 characters)\n",
      "FATS/FATS/test_library.py:82:80: E501 line too long (98 > 79 characters)\n",
      "FATS/FATS/test_library.py:87:80: E501 line too long (82 > 79 characters)\n",
      "FATS/FATS/test_library.py:90:80: E501 line too long (98 > 79 characters)\n",
      "FATS/FATS/test_library.py:95:80: E501 line too long (82 > 79 characters)\n",
      "FATS/FATS/test_library.py:97:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/test_library.py:98:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:98:80: E501 line too long (96 > 79 characters)\n",
      "FATS/FATS/test_library.py:100:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:101:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:101:3: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:103:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:105:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/test_library.py:107:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:108:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:108:3: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:110:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:113:80: E501 line too long (98 > 79 characters)\n",
      "FATS/FATS/test_library.py:115:80: E501 line too long (95 > 79 characters)\n",
      "FATS/FATS/test_library.py:118:80: E501 line too long (82 > 79 characters)\n",
      "FATS/FATS/test_library.py:122:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:122:80: E501 line too long (96 > 79 characters)\n",
      "FATS/FATS/test_library.py:124:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:124:38: E203 whitespace before ','\n",
      "FATS/FATS/test_library.py:125:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:125:3: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:127:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:129:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/test_library.py:130:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:130:80: E501 line too long (96 > 79 characters)\n",
      "FATS/FATS/test_library.py:132:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:133:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:133:3: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:135:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:137:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/test_library.py:138:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:138:80: E501 line too long (96 > 79 characters)\n",
      "FATS/FATS/test_library.py:140:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:141:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:141:3: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:143:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:145:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/test_library.py:146:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:146:80: E501 line too long (96 > 79 characters)\n",
      "FATS/FATS/test_library.py:148:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:148:58: E231 missing whitespace after ','\n",
      "FATS/FATS/test_library.py:148:80: E501 line too long (168 > 79 characters)\n",
      "FATS/FATS/test_library.py:148:85: E231 missing whitespace after ','\n",
      "FATS/FATS/test_library.py:148:112: E231 missing whitespace after ','\n",
      "FATS/FATS/test_library.py:148:139: E231 missing whitespace after ','\n",
      "FATS/FATS/test_library.py:148:167: E202 whitespace before ')'\n",
      "FATS/FATS/test_library.py:149:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:149:3: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:151:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:151:80: E501 line too long (86 > 79 characters)\n",
      "FATS/FATS/test_library.py:152:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:152:80: E501 line too long (86 > 79 characters)\n",
      "FATS/FATS/test_library.py:153:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:153:80: E501 line too long (86 > 79 characters)\n",
      "FATS/FATS/test_library.py:154:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:154:80: E501 line too long (86 > 79 characters)\n",
      "FATS/FATS/test_library.py:155:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:155:80: E501 line too long (86 > 79 characters)\n",
      "FATS/FATS/test_library.py:159:1: E303 too many blank lines (3)\n",
      "FATS/FATS/test_library.py:160:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:160:80: E501 line too long (96 > 79 characters)\n",
      "FATS/FATS/test_library.py:162:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:163:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:163:3: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:165:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:168:80: E501 line too long (98 > 79 characters)\n",
      "FATS/FATS/test_library.py:173:80: E501 line too long (82 > 79 characters)\n",
      "FATS/FATS/test_library.py:175:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/test_library.py:176:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:176:80: E501 line too long (96 > 79 characters)\n",
      "FATS/FATS/test_library.py:178:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:179:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:179:3: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:181:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:181:80: E501 line too long (80 > 79 characters)\n",
      "FATS/FATS/test_library.py:183:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/test_library.py:184:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:184:80: E501 line too long (96 > 79 characters)\n",
      "FATS/FATS/test_library.py:186:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:187:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:187:3: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:189:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:189:80: E501 line too long (80 > 79 characters)\n",
      "FATS/FATS/test_library.py:192:80: E501 line too long (98 > 79 characters)\n",
      "FATS/FATS/test_library.py:197:80: E501 line too long (82 > 79 characters)\n",
      "FATS/FATS/test_library.py:199:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/test_library.py:200:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:200:80: E501 line too long (96 > 79 characters)\n",
      "FATS/FATS/test_library.py:202:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:203:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:203:3: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:205:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:208:80: E501 line too long (98 > 79 characters)\n",
      "FATS/FATS/test_library.py:213:80: E501 line too long (82 > 79 characters)\n",
      "FATS/FATS/test_library.py:216:80: E501 line too long (98 > 79 characters)\n",
      "FATS/FATS/test_library.py:221:80: E501 line too long (82 > 79 characters)\n",
      "FATS/FATS/test_library.py:223:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/test_library.py:224:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:224:80: E501 line too long (96 > 79 characters)\n",
      "FATS/FATS/test_library.py:226:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:226:56: E231 missing whitespace after ','\n",
      "FATS/FATS/test_library.py:226:65: E231 missing whitespace after ','\n",
      "FATS/FATS/test_library.py:227:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:227:3: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:228:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:229:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:229:80: E501 line too long (80 > 79 characters)\n",
      "FATS/FATS/test_library.py:231:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/test_library.py:232:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:232:80: E501 line too long (96 > 79 characters)\n",
      "FATS/FATS/test_library.py:234:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:235:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:235:3: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:236:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:239:80: E501 line too long (98 > 79 characters)\n",
      "FATS/FATS/test_library.py:241:80: E501 line too long (89 > 79 characters)\n",
      "FATS/FATS/test_library.py:244:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/test_library.py:245:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:245:80: E501 line too long (96 > 79 characters)\n",
      "FATS/FATS/test_library.py:247:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:248:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:248:3: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:249:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:251:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/test_library.py:252:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:252:80: E501 line too long (96 > 79 characters)\n",
      "FATS/FATS/test_library.py:254:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:255:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:255:3: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:256:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:260:80: E501 line too long (98 > 79 characters)\n",
      "FATS/FATS/test_library.py:266:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:266:80: E501 line too long (96 > 79 characters)\n",
      "FATS/FATS/test_library.py:268:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:269:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:269:3: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:270:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:274:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:274:80: E501 line too long (96 > 79 characters)\n",
      "FATS/FATS/test_library.py:276:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:277:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:277:3: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:279:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:283:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:283:80: E501 line too long (96 > 79 characters)\n",
      "FATS/FATS/test_library.py:285:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:285:49: E231 missing whitespace after ','\n",
      "FATS/FATS/test_library.py:285:80: E501 line too long (100 > 79 characters)\n",
      "FATS/FATS/test_library.py:286:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:286:3: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:288:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:288:80: E501 line too long (85 > 79 characters)\n",
      "FATS/FATS/test_library.py:289:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:289:80: E501 line too long (84 > 79 characters)\n",
      "FATS/FATS/test_library.py:290:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:290:80: E501 line too long (83 > 79 characters)\n",
      "FATS/FATS/test_library.py:291:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:291:80: E501 line too long (83 > 79 characters)\n",
      "FATS/FATS/test_library.py:295:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:295:80: E501 line too long (96 > 79 characters)\n",
      "FATS/FATS/test_library.py:297:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:298:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:298:3: E225 missing whitespace around operator\n",
      "FATS/FATS/test_library.py:299:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:301:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/test_library.py:302:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:302:80: E501 line too long (96 > 79 characters)\n",
      "FATS/FATS/test_library.py:304:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:304:80: E501 line too long (90 > 79 characters)\n",
      "FATS/FATS/test_library.py:305:1: E101 indentation contains mixed spaces and tabs\n",
      "FATS/FATS/test_library.py:305:37: E127 continuation line over-indented for visual indent\n",
      "FATS/FATS/test_library.py:306:1: E101 indentation contains mixed spaces and tabs\n",
      "FATS/FATS/test_library.py:306:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:307:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:307:80: E501 line too long (86 > 79 characters)\n",
      "FATS/FATS/test_library.py:308:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:308:80: E501 line too long (86 > 79 characters)\n",
      "FATS/FATS/test_library.py:309:1: W191 indentation contains tabs\n",
      "FATS/FATS/test_library.py:309:80: E501 line too long (86 > 79 characters)\n",
      "FATS/FATS/import_lightcurve.py:2:1: E265 block comment should start with '# '\n",
      "FATS/FATS/import_lightcurve.py:5:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/import_lightcurve.py:8:5: E303 too many blank lines (2)\n",
      "FATS/FATS/import_lightcurve.py:8:22: E231 missing whitespace after ','\n",
      "FATS/FATS/import_lightcurve.py:10:16: E225 missing whitespace around operator\n",
      "FATS/FATS/import_lightcurve.py:15:27: E231 missing whitespace after ','\n",
      "FATS/FATS/import_lightcurve.py:18:9: F841 local variable 'delimiter' is assigned to but never used\n",
      "FATS/FATS/import_lightcurve.py:19:25: E231 missing whitespace after ','\n",
      "FATS/FATS/import_lightcurve.py:26:13: E265 block comment should start with '# '\n",
      "FATS/FATS/import_lightcurve.py:31:13: E221 multiple spaces before operator\n",
      "FATS/FATS/import_lightcurve.py:31:21: E231 missing whitespace after ','\n",
      "FATS/FATS/import_lightcurve.py:32:21: E231 missing whitespace after ','\n",
      "FATS/FATS/import_lightcurve.py:33:19: E231 missing whitespace after ','\n",
      "FATS/FATS/import_lightcurve.py:39:1: W293 blank line contains whitespace\n",
      "FATS/FATS/import_lightcurve.py:39:1: W391 blank line at end of file\n",
      "FATS/FATS/import_lc_cluster.py:2:1: E265 block comment should start with '# '\n",
      "FATS/FATS/import_lc_cluster.py:3:1: F401 'numpy as np' imported but unused\n",
      "FATS/FATS/import_lc_cluster.py:5:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/import_lc_cluster.py:8:5: E303 too many blank lines (2)\n",
      "FATS/FATS/import_lc_cluster.py:8:22: E231 missing whitespace after ','\n",
      "FATS/FATS/import_lc_cluster.py:10:22: E225 missing whitespace around operator\n",
      "FATS/FATS/import_lc_cluster.py:18:9: E265 block comment should start with '# '\n",
      "FATS/FATS/import_lc_cluster.py:23:9: E303 too many blank lines (2)\n",
      "FATS/FATS/import_lc_cluster.py:36:1: W293 blank line contains whitespace\n",
      "FATS/FATS/import_lc_cluster.py:36:1: W391 blank line at end of file\n",
      "FATS/FATS/lomb.py:1:22: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:2:66: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:3:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:4:71: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:5:61: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:6:71: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:7:73: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:8:71: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:9:70: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:10:61: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:11:39: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:12:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:13:10: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:14:47: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:15:40: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:16:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:17:9: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:18:17: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:19:16: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:20:25: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:21:21: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:22:55: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:23:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:24:11: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:25:37: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:26:28: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:27:64: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:28:32: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:29:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:30:4: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:31:1: F403 'from numpy import *' used; unable to detect undefined names\n",
      "FATS/FATS/lomb.py:31:20: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:32:1: F403 'from numpy.fft import *' used; unable to detect undefined names\n",
      "FATS/FATS/lomb.py:32:24: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:33:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:34:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/lomb.py:34:32: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:35:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:35:4: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:36:64: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:37:64: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:38:66: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:39:65: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:40:13: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:41:8: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:42:9: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:43:8: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:44:8: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:45:8: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:46:11: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:47:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:48:6: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:49:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:49:7: E225 missing whitespace around operator\n",
      "FATS/FATS/lomb.py:49:10: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:49:12: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:49:14: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:49:16: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:49:18: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:49:21: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:49:25: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:49:29: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:49:34: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:49:40: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:49:48: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:50:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:50:13: E203 whitespace before ':'\n",
      "FATS/FATS/lomb.py:50:15: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:51:48: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:52:11: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:53:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:54:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:54:5: E225 missing whitespace around operator\n",
      "FATS/FATS/lomb.py:54:13: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:55:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:55:21: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:56:11: E225 missing whitespace around operator\n",
      "FATS/FATS/lomb.py:56:20: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:57:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:57:8: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:58:35: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:59:15: E201 whitespace after '('\n",
      "FATS/FATS/lomb.py:59:20: E201 whitespace after '('\n",
      "FATS/FATS/lomb.py:59:24: E203 whitespace before ','\n",
      "FATS/FATS/lomb.py:59:28: E202 whitespace before ')'\n",
      "FATS/FATS/lomb.py:59:37: E202 whitespace before ')'\n",
      "FATS/FATS/lomb.py:59:39: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:60:18: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:61:19: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:62:8: E225 missing whitespace around operator\n",
      "FATS/FATS/lomb.py:62:14: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:63:25: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:63:32: E701 multiple statements on one line (colon)\n",
      "FATS/FATS/lomb.py:63:49: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:64:45: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:65:25: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:65:31: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:65:36: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:66:7: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:66:11: E225 missing whitespace around operator\n",
      "FATS/FATS/lomb.py:66:36: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:67:7: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:67:41: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:68:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:69:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/lomb.py:69:13: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:69:15: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:69:20: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:69:36: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:70:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:70:20: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:71:71: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:72:69: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:73:65: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:74:70: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:75:67: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:76:71: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:77:64: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:78:65: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:79:70: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:80:74: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:81:61: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:82:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:83:13: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:84:39: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:85:30: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:86:66: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:87:26: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:88:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:89:13: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:90:55: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:91:58: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:92:34: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:93:70: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:94:68: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:95:26: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:96:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:97:12: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:98:54: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:99:70: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:100:69: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:101:62: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:102:70: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:103:58: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:104:33: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:105:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:106:11: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:107:25: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:108:57: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:109:6: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:110:3: E114 indentation is not a multiple of four (comment)\n",
      "FATS/FATS/lomb.py:110:3: E265 block comment should start with '# '\n",
      "FATS/FATS/lomb.py:110:36: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:111:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:111:19: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:112:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:112:18: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:113:33: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:114:11: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:115:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:116:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:116:7: E221 multiple spaces before operator\n",
      "FATS/FATS/lomb.py:116:27: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:117:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:119:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:120:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:120:38: E262 inline comment should start with '# '\n",
      "FATS/FATS/lomb.py:120:65: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:121:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:121:47: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:122:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:123:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:123:24: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:124:20: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:125:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:126:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:126:23: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:127:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:128:3: E114 indentation is not a multiple of four (comment)\n",
      "FATS/FATS/lomb.py:128:3: E265 block comment should start with '# '\n",
      "FATS/FATS/lomb.py:128:30: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:129:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:129:17: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:130:3: E114 indentation is not a multiple of four (comment)\n",
      "FATS/FATS/lomb.py:130:3: E265 block comment should start with '# '\n",
      "FATS/FATS/lomb.py:130:47: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:131:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:131:43: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:132:3: E114 indentation is not a multiple of four (comment)\n",
      "FATS/FATS/lomb.py:132:27: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:133:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:133:17: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:134:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:134:17: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:135:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:135:19: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:136:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:137:3: E114 indentation is not a multiple of four (comment)\n",
      "FATS/FATS/lomb.py:137:3: E265 block comment should start with '# '\n",
      "FATS/FATS/lomb.py:137:44: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:138:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:138:9: F405 'zeros' may be undefined, or defined from star imports: numpy, numpy.fft\n",
      "FATS/FATS/lomb.py:138:37: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:139:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:139:9: F405 'zeros' may be undefined, or defined from star imports: numpy, numpy.fft\n",
      "FATS/FATS/lomb.py:139:37: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:140:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:141:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:141:6: E221 multiple spaces before operator\n",
      "FATS/FATS/lomb.py:141:26: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:142:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:142:15: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:143:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:143:5: E221 multiple spaces before operator\n",
      "FATS/FATS/lomb.py:143:31: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:144:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:144:6: E221 multiple spaces before operator\n",
      "FATS/FATS/lomb.py:144:26: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:145:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:146:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:146:25: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:147:24: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:147:28: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:147:33: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:147:39: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:147:45: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:148:19: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:148:23: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:148:28: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:148:35: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:148:41: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:149:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:150:3: E114 indentation is not a multiple of four (comment)\n",
      "FATS/FATS/lomb.py:150:3: E265 block comment should start with '# '\n",
      "FATS/FATS/lomb.py:150:36: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:151:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:151:9: F405 'ifft' may be undefined, or defined from star imports: numpy, numpy.fft\n",
      "FATS/FATS/lomb.py:151:14: E201 whitespace after '('\n",
      "FATS/FATS/lomb.py:151:18: E202 whitespace before ')'\n",
      "FATS/FATS/lomb.py:151:29: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:152:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:152:9: F405 'ifft' may be undefined, or defined from star imports: numpy, numpy.fft\n",
      "FATS/FATS/lomb.py:152:14: E201 whitespace after '('\n",
      "FATS/FATS/lomb.py:152:18: E202 whitespace before ')'\n",
      "FATS/FATS/lomb.py:152:29: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:153:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:154:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:154:22: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:155:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:155:22: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:156:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:156:18: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:157:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:157:18: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:158:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:158:18: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:159:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:159:18: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:160:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:161:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:161:5: E221 multiple spaces before operator\n",
      "FATS/FATS/lomb.py:161:24: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:162:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:163:3: E114 indentation is not a multiple of four (comment)\n",
      "FATS/FATS/lomb.py:163:3: E265 block comment should start with '# '\n",
      "FATS/FATS/lomb.py:163:45: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:164:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:164:21: E201 whitespace after '('\n",
      "FATS/FATS/lomb.py:164:25: E202 whitespace before ')'\n",
      "FATS/FATS/lomb.py:164:27: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:165:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:165:21: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:166:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:166:21: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:167:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:168:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:168:6: E221 multiple spaces before operator\n",
      "FATS/FATS/lomb.py:168:10: F405 'sqrt' may be undefined, or defined from star imports: numpy, numpy.fft\n",
      "FATS/FATS/lomb.py:168:25: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:169:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:169:6: E221 multiple spaces before operator\n",
      "FATS/FATS/lomb.py:169:10: F405 'sign' may be undefined, or defined from star imports: numpy, numpy.fft\n",
      "FATS/FATS/lomb.py:169:23: F405 'sqrt' may be undefined, or defined from star imports: numpy, numpy.fft\n",
      "FATS/FATS/lomb.py:169:39: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:170:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:170:6: E221 multiple spaces before operator\n",
      "FATS/FATS/lomb.py:170:37: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:171:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:171:38: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:172:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:172:42: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:173:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:174:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:174:13: F405 'arange' may be undefined, or defined from star imports: numpy, numpy.fft\n",
      "FATS/FATS/lomb.py:174:44: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:175:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:175:32: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:176:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:176:19: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:177:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:177:22: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:178:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:179:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:180:3: E303 too many blank lines (2)\n",
      "FATS/FATS/lomb.py:180:3: E114 indentation is not a multiple of four (comment)\n",
      "FATS/FATS/lomb.py:180:3: E265 block comment should start with '# '\n",
      "FATS/FATS/lomb.py:180:27: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:181:3: E114 indentation is not a multiple of four (comment)\n",
      "FATS/FATS/lomb.py:181:3: E265 block comment should start with '# '\n",
      "FATS/FATS/lomb.py:181:20: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:182:3: E114 indentation is not a multiple of four (comment)\n",
      "FATS/FATS/lomb.py:182:3: E265 block comment should start with '# '\n",
      "FATS/FATS/lomb.py:182:26: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:183:3: E114 indentation is not a multiple of four (comment)\n",
      "FATS/FATS/lomb.py:183:3: E265 block comment should start with '# '\n",
      "FATS/FATS/lomb.py:183:19: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:184:3: E114 indentation is not a multiple of four (comment)\n",
      "FATS/FATS/lomb.py:184:3: E265 block comment should start with '# '\n",
      "FATS/FATS/lomb.py:184:32: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:185:3: E114 indentation is not a multiple of four (comment)\n",
      "FATS/FATS/lomb.py:185:3: E265 block comment should start with '# '\n",
      "FATS/FATS/lomb.py:185:40: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:186:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:187:3: E114 indentation is not a multiple of four (comment)\n",
      "FATS/FATS/lomb.py:187:3: E265 block comment should start with '# '\n",
      "FATS/FATS/lomb.py:187:47: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:188:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:188:10: F405 'exp' may be undefined, or defined from star imports: numpy, numpy.fft\n",
      "FATS/FATS/lomb.py:188:20: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:189:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:189:25: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:190:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:190:19: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:191:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:192:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:192:18: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:193:32: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:194:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:195:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:195:13: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:195:17: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:195:22: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:195:27: E231 missing whitespace after ','\n",
      "FATS/FATS/lomb.py:195:32: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:196:1: W293 blank line contains whitespace\n",
      "FATS/FATS/lomb.py:197:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/lomb.py:197:43: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:198:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:198:47: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:199:74: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:200:6: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:201:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:201:10: F405 'exp' may be undefined, or defined from star imports: numpy, numpy.fft\n",
      "FATS/FATS/lomb.py:201:19: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:202:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:202:25: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:203:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:203:18: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:204:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:204:31: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:205:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:205:39: W291 trailing whitespace\n",
      "FATS/FATS/lomb.py:206:3: E111 indentation is not a multiple of four\n",
      "FATS/FATS/lomb.py:206:13: W291 trailing whitespace\n",
      "FATS/FATS/Base.py:1:1: F401 'sys' imported but unused\n",
      "FATS/FATS/Base.py:1:1: F401 'os' imported but unused\n",
      "FATS/FATS/Base.py:1:1: F401 'time' imported but unused\n",
      "FATS/FATS/Base.py:1:10: E401 multiple imports on one line\n",
      "FATS/FATS/Base.py:1:10: E231 missing whitespace after ','\n",
      "FATS/FATS/Base.py:1:14: E231 missing whitespace after ','\n",
      "FATS/FATS/Base.py:2:1: F401 'numpy as np' imported but unused\n",
      "FATS/FATS/Base.py:3:1: E302 expected 2 blank lines, found 0\n",
      "FATS/FATS/Base.py:5:1: E101 indentation contains mixed spaces and tabs\n",
      "FATS/FATS/Base.py:5:1: W191 indentation contains tabs\n",
      "FATS/FATS/Base.py:5:15: E225 missing whitespace around operator\n",
      "FATS/FATS/Base.py:6:1: E101 indentation contains mixed spaces and tabs\n",
      "FATS/FATS/Base.py:6:5: E301 expected 1 blank line, found 0\n",
      "FATS/FATS/__init__.py:1:1: F401 '.import_lightcurve.ReadLC_MACHO' imported but unused\n",
      "FATS/FATS/__init__.py:2:1: F401 '.Feature.FeatureSpace' imported but unused\n",
      "FATS/FATS/__init__.py:3:1: F401 '.alignLC.Align_LC' imported but unused\n",
      "FATS/FATS/__init__.py:4:1: F401 '.PreprocessLC.Preprocess_LC' imported but unused\n",
      "FATS/FATS/Feature.py:1:1: F401 'os' imported but unused\n",
      "FATS/FATS/Feature.py:3:1: F401 'time' imported but unused\n",
      "FATS/FATS/Feature.py:7:1: F401 'pandas as pd' imported but unused\n",
      "FATS/FATS/Feature.py:8:1: F401 'matplotlib.pyplot as plt' imported but unused\n",
      "FATS/FATS/Feature.py:56:32: E711 comparison to None should be 'if cond is None:'\n",
      "FATS/FATS/Feature.py:58:36: E711 comparison to None should be 'if cond is None:'\n",
      "FATS/FATS/Feature.py:61:80: E501 line too long (81 > 79 characters)\n",
      "FATS/FATS/Feature.py:63:80: E501 line too long (99 > 79 characters)\n",
      "FATS/FATS/Feature.py:67:76: E713 test for membership should be 'not in'\n",
      "FATS/FATS/Feature.py:67:80: E501 line too long (99 > 79 characters)\n",
      "FATS/FATS/Feature.py:68:80: E501 line too long (81 > 79 characters)\n",
      "FATS/FATS/Feature.py:70:80: E501 line too long (99 > 79 characters)\n",
      "FATS/FATS/Feature.py:84:72: E713 test for membership should be 'not in'\n",
      "FATS/FATS/Feature.py:84:80: E501 line too long (95 > 79 characters)\n",
      "FATS/FATS/Feature.py:87:80: E501 line too long (87 > 79 characters)\n",
      "FATS/FATS/Feature.py:88:80: E501 line too long (103 > 79 characters)\n",
      "FATS/FATS/Feature.py:93:80: E501 line too long (103 > 79 characters)\n",
      "FATS/FATS/Feature.py:96:80: E501 line too long (136 > 79 characters)\n",
      "FATS/FATS/Feature.py:106:80: E501 line too long (136 > 79 characters)\n",
      "FATS/FATS/Feature.py:111:80: E501 line too long (83 > 79 characters)\n",
      "FATS/FATS/Feature.py:123:17: E722 do not use bare except'\n",
      "FATS/FATS/Feature.py:129:17: E722 do not use bare except'\n",
      "FATS/FATS/Feature.py:135:13: E722 do not use bare except'\n",
      "FATS/FATS/Feature.py:147:26: E712 comparison to True should be 'if cond is True:' or 'if cond:'\n",
      "FATS/FATS/Feature.py:152:26: E712 comparison to True should be 'if cond is True:' or 'if cond:'\n",
      "FATS/FATS/Feature.py:153:80: E501 line too long (123 > 79 characters)\n",
      "FATS/FATS/Feature.py:157:26: E712 comparison to True should be 'if cond is True:' or 'if cond:'\n",
      "FATS/FATS/Feature.py:163:1: W391 blank line at end of file\n",
      "FATS/FATS/featureFunction.py:1:1: F401 'sys' imported but unused\n",
      "FATS/FATS/featureFunction.py:1:1: F401 'time' imported but unused\n",
      "FATS/FATS/featureFunction.py:1:1: F401 'os' imported but unused\n",
      "FATS/FATS/featureFunction.py:1:10: E401 multiple imports on one line\n",
      "FATS/FATS/featureFunction.py:1:10: E231 missing whitespace after ','\n",
      "FATS/FATS/featureFunction.py:1:14: E231 missing whitespace after ','\n",
      "FATS/FATS/featureFunction.py:2:1: F401 'numpy as np' imported but unused\n",
      "FATS/FATS/featureFunction.py:3:1: F401 'pandas as pd' imported but unused\n",
      "FATS/FATS/featureFunction.py:4:1: F401 'matplotlib.pyplot as plt' imported but unused\n",
      "FATS/FATS/featureFunction.py:5:1: F401 'Base' imported but unused\n",
      "FATS/FATS/featureFunction.py:6:1: F403 'from FeatureFunctionLib import *' used; unable to detect undefined names\n",
      "FATS/FATS/featureFunction.py:6:1: F401 'FeatureFunctionLib.*' imported but unused\n",
      "FATS/FATS/featureFunction.py:6:33: W292 no newline at end of file\n",
      "FATS/FATS/PreprocessLC.py:3:1: E302 expected 2 blank lines, found 1\n",
      "FATS/FATS/PreprocessLC.py:5:1: W191 indentation contains tabs\n",
      "FATS/FATS/PreprocessLC.py:7:1: W191 indentation contains tabs\n",
      "FATS/FATS/PreprocessLC.py:8:1: W191 indentation contains tabs\n",
      "FATS/FATS/PreprocessLC.py:9:1: W191 indentation contains tabs\n",
      "FATS/FATS/PreprocessLC.py:10:1: W191 indentation contains tabs\n",
      "FATS/FATS/PreprocessLC.py:11:1: W191 indentation contains tabs\n",
      "FATS/FATS/PreprocessLC.py:13:1: W191 indentation contains tabs\n",
      "FATS/FATS/PreprocessLC.py:15:1: W191 indentation contains tabs\n",
      "FATS/FATS/PreprocessLC.py:16:1: W191 indentation contains tabs\n",
      "FATS/FATS/PreprocessLC.py:17:1: W191 indentation contains tabs\n",
      "FATS/FATS/PreprocessLC.py:17:17: W291 trailing whitespace\n",
      "FATS/FATS/PreprocessLC.py:19:1: W191 indentation contains tabs\n",
      "FATS/FATS/PreprocessLC.py:20:1: W293 blank line contains whitespace\n",
      "FATS/FATS/PreprocessLC.py:20:1: W191 indentation contains tabs\n",
      "FATS/FATS/PreprocessLC.py:21:1: W191 indentation contains tabs\n",
      "FATS/FATS/PreprocessLC.py:21:80: E501 line too long (115 > 79 characters)\n",
      "FATS/FATS/PreprocessLC.py:21:114: E203 whitespace before ':'\n",
      "FATS/FATS/PreprocessLC.py:22:1: W293 blank line contains whitespace\n",
      "FATS/FATS/PreprocessLC.py:22:1: W191 indentation contains tabs\n",
      "FATS/FATS/PreprocessLC.py:23:1: W191 indentation contains tabs\n",
      "FATS/FATS/PreprocessLC.py:24:1: W191 indentation contains tabs\n",
      "FATS/FATS/PreprocessLC.py:25:1: W191 indentation contains tabs\n",
      "FATS/FATS/PreprocessLC.py:28:1: W191 indentation contains tabs\n",
      "FATS/FATS/PreprocessLC.py:28:3: E303 too many blank lines (2)\n",
      "FATS/FATS/PreprocessLC.py:28:34: W291 trailing whitespace\n",
      "FATS/FATS/PreprocessLC.py:29:1: W191 indentation contains tabs\n",
      "FATS/FATS/PreprocessLC.py:29:32: W291 trailing whitespace\n",
      "FATS/FATS/PreprocessLC.py:30:1: W191 indentation contains tabs\n",
      "FATS/FATS/PreprocessLC.py:30:36: W291 trailing whitespace\n",
      "FATS/FATS/PreprocessLC.py:32:1: W191 indentation contains tabs\n",
      "FATS/FATS/alignLC.py:35:5: E303 too many blank lines (2)\n",
      "FATS/FATS/alignLC.py:59:20: E222 multiple spaces after operator\n",
      "FATS/FATS/alignLC.py:62:5: E265 block comment should start with '# '\n",
      "828\n"
     ]
    }
   ],
   "source": [
    "%%bash\n",
    "flake8 FATS/FATS --count "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## C. Performance of the FATS Lomb-Scargle Method\n",
    "\n",
    "Check the time of calculate all the features with and without the **PeriodLS** feature\n",
    "calculated with the Lomb-Scargle implementation delivered with FATS.\n",
    "\n",
    "Implementation: https://github.com/isadoranun/FATS/blob/master/FATS/lomb.py"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Total iterations: 1000\n",
      "With PeriodLS:\n",
      "    - Total: 6386.64769959\n",
      "    - Minimun: 5.9464969635\n",
      "    - Maximun: 9.30060100555\n",
      "    - Mean: 6.38664769959\n",
      "    - Std: 0.416890431058\n",
      "Without PeriodLS:\n",
      "    - Total: 4814.54089212\n",
      "    - Minimun: 4.55565404892\n",
      "    - Maximun: 7.25743603706\n",
      "    - Mean: 4.81454089212\n",
      "    - Std: 0.224371687069\n",
      "\n"
     ]
    }
   ],
   "source": [
    "import sys\n",
    "import time as tmod\n",
    "import warnings\n",
    "\n",
    "import numpy as np\n",
    "\n",
    "warnings.simplefilter(\"ignore\")\n",
    "\n",
    "sys.path.insert(0, \"./FATS/\")\n",
    "import FATS\n",
    "\n",
    "\n",
    "#We open the ligth curve in two different bands\n",
    "lc_B = FATS.ReadLC_MACHO('lc/lc_1.3444.614.B.txt')\n",
    "lc_R = FATS.ReadLC_MACHO('lc/lc_1.3444.614.R.txt')\n",
    "\n",
    "#We import the data\n",
    "[mag, time, error] = lc_B.ReadLC()\n",
    "[mag2, time2, error2] = lc_R.ReadLC()\n",
    "\n",
    "#We preprocess the data\n",
    "preproccesed_data = FATS.Preprocess_LC(mag, time, error)\n",
    "[mag, time, error] = preproccesed_data.Preprocess()\n",
    "\n",
    "preproccesed_data = FATS.Preprocess_LC(mag2, time2, error2)\n",
    "[mag2, time2, error2] = preproccesed_data.Preprocess()\n",
    "\n",
    "#We synchronize the data\n",
    "if len(mag) != len(mag2):\n",
    "    [aligned_mag, aligned_mag2, aligned_time, aligned_error, aligned_error2] = \\\n",
    "    FATS.Align_LC(time, time2, mag, mag2, error, error2)\n",
    "\n",
    "lc = np.array([mag, time, error, mag2, aligned_mag, aligned_mag2, aligned_time, aligned_error, aligned_error2])\n",
    "\n",
    "EXCLUDE = [\n",
    "    'Freq1_harmonics_amplitude_0','Freq1_harmonics_amplitude_1',\n",
    "    'Freq1_harmonics_amplitude_2','Freq1_harmonics_amplitude_3',\n",
    "    'Freq2_harmonics_amplitude_0','Freq2_harmonics_amplitude_1',\n",
    "    'Freq2_harmonics_amplitude_2','Freq2_harmonics_amplitude_3',\n",
    "    'Freq3_harmonics_amplitude_0','Freq3_harmonics_amplitude_1',\n",
    "    'Freq3_harmonics_amplitude_2','Freq3_harmonics_amplitude_3',\n",
    "    'Freq1_harmonics_amplitude_0','Freq1_harmonics_rel_phase_0',\n",
    "    'Freq1_harmonics_rel_phase_1','Freq1_harmonics_rel_phase_2',\n",
    "    'Freq1_harmonics_rel_phase_3','Freq2_harmonics_rel_phase_0',\n",
    "    'Freq2_harmonics_rel_phase_1','Freq2_harmonics_rel_phase_2',\n",
    "    'Freq2_harmonics_rel_phase_3','Freq3_harmonics_rel_phase_0',\n",
    "    'Freq3_harmonics_rel_phase_1','Freq3_harmonics_rel_phase_2',\n",
    "    'Freq3_harmonics_rel_phase_3', \"Period_fit\", \"Psi_eta\", \"Psi_CS\"]\n",
    "\n",
    "\n",
    "iterations = 1000\n",
    "\n",
    "times_pls = []\n",
    "fs = FATS.FeatureSpace(\n",
    "    Data='all', excludeList=EXCLUDE)\n",
    "\n",
    "for _ in range(iterations):\n",
    "    start = tmod.time()\n",
    "    fs.calculateFeature(lc)\n",
    "    times_pls.append(tmod.time() - start)\n",
    "\n",
    "\n",
    "times = []\n",
    "fs = FATS.FeatureSpace(\n",
    "    Data='all', excludeList=EXCLUDE + [\"PeriodLS\"])\n",
    "\n",
    "for _ in range(iterations):\n",
    "    start = tmod.time()\n",
    "    fs.calculateFeature(lc)\n",
    "    times.append(tmod.time() - start)\n",
    "\n",
    "msg = \"\"\"\n",
    "Total iterations: {iterations}\n",
    "With PeriodLS:\n",
    "    - Total: {total_pls}\n",
    "    - Minimun: {min_pls}\n",
    "    - Maximun: {max_pls}\n",
    "    - Mean: {mean_pls}\n",
    "    - Std: {std_pls}\n",
    "Without PeriodLS:\n",
    "    - Total: {total}\n",
    "    - Minimun: {min}\n",
    "    - Maximun: {max}\n",
    "    - Mean: {mean}\n",
    "    - Std: {std}\n",
    "\"\"\".format(\n",
    "    iterations=iterations,\n",
    "\n",
    "    total_pls=np.sum(times_pls), min_pls=np.min(times_pls),\n",
    "    max_pls=np.max(times_pls), mean_pls=np.mean(times_pls),\n",
    "    std_pls=np.std(times_pls),\n",
    "\n",
    "    total=np.sum(times), min=np.min(times),\n",
    "    max=np.max(times), mean=np.mean(times),\n",
    "    std=np.std(times))\n",
    "\n",
    "print(msg)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## D. Features expected values\n",
    "\n",
    "Check the values of the features: `StetsonK`, `StetsonJ` and `AndersonDarling`\n",
    "This code execute 1000 iterations and show the output as statistics.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "       AndersonDarling      StetsonJ     StetsonK\n",
      "count      1000.000000  1.000000e+03  1000.000000\n",
      "mean          0.605660  5.949712e+05     0.203527\n",
      "std           0.256942  3.285144e+05     0.066001\n",
      "min           0.119759  2.890296e+05     0.045500\n",
      "25%           0.380797  4.194894e+05     0.153512\n",
      "50%           0.602653  5.037438e+05     0.202267\n",
      "75%           0.842378  6.587712e+05     0.252674\n",
      "max           0.999988  4.515736e+06     0.395866\n"
     ]
    }
   ],
   "source": [
    "import sys\n",
    "import time as tmod\n",
    "import warnings\n",
    "\n",
    "import numpy as np\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import seaborn as sns\n",
    "sns.set()\n",
    "\n",
    "import pandas as pd\n",
    "\n",
    "warnings.simplefilter(\"ignore\")\n",
    "\n",
    "\n",
    "import FATS\n",
    "\n",
    "iterations = 1000\n",
    "lc_size = 1000\n",
    "\n",
    "\n",
    "random = np.random.RandomState(42)\n",
    "\n",
    "results = {\n",
    "    \"StetsonK\": np.empty(iterations),\n",
    "    \"StetsonJ\": np.empty(iterations),\n",
    "    \"AndersonDarling\": np.empty(iterations)}\n",
    "\n",
    "for it in range(iterations):\n",
    "    fs = FATS.FeatureSpace(featureList=list(results.keys()))\n",
    "\n",
    "    # a simple time array from 0 to 99 with steps of 0.01\n",
    "    time = np.arange(0, 100, 100./lc_size).shape\n",
    "\n",
    "    # create 1000 magnitudes with mu 0 and std 1\n",
    "    mags = random.normal(size=lc_size)\n",
    "\n",
    "    # create 1000 magnitudes with difference <= 0.1% than mags\n",
    "    mags2 = mags * random.uniform(0, 0.01, mags.size)\n",
    "\n",
    "    # create two errors for the magnitudes equivalent to the 0.001%\n",
    "    # of the magnitudes\n",
    "    errors = random.normal(scale=0.00001, size=lc_size)\n",
    "    errors2 = random.normal(scale=0.00001, size=lc_size)\n",
    "\n",
    "    lc = np.array([\n",
    "            mags,  # magnitude\n",
    "            time,  # time\n",
    "            errors, # error\n",
    "            mags,  # magnitude2\n",
    "            mags,  # aligned_magnitude\n",
    "            mags,  # aligned_magnitude2\n",
    "            time,  # aligned_time\n",
    "            errors, # aligned_error\n",
    "            errors  # aligned_error2\n",
    "    ])\n",
    "\n",
    "    fs.calculateFeature(lc)\n",
    "    for k, v in fs.result(\"dict\").items():\n",
    "        results[k][it] = v\n",
    "\n",
    "\n",
    "df = pd.DataFrame(results).describe()\n",
    "print df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'2018-04-27T23:46:55.105206'"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import datetime\n",
    "datetime.datetime.now().isoformat()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%bash\n",
    "git commit -am \"test ruuned\";\n",
    "git pull origin master;\n",
    "git push origin master;\n",
    "git push github master;"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> reports/features_montecarlo.py <==


import sys
import time as tmod
import warnings

import numpy as np

import matplotlib.pyplot as plt

import seaborn as sns
sns.set()

import pandas as pd

warnings.simplefilter("ignore")

sys.path.insert(0, "../FATS/")
import FATS

iterations = 100000
lc_size = 1000


random = np.random.RandomState(42)

results = {
    "StetsonK": np.empty(iterations),
    "StetsonJ": np.empty(iterations),
    "AndersonDarling": np.empty(iterations)}

for it in range(iterations):
    fs = FATS.FeatureSpace(featureList=list(results.keys()))

    # a simple time array from 0 to 99 with steps of 0.01
    time = np.arange(0, 100, 100./lc_size).shape

    # create 1000 magnitudes with mu 0 and std 1
    mags = random.normal(size=lc_size)

    # create 1000 magnitudes with difference <= 0.1% than mags
    mags2 = mags * random.uniform(0, 0.01, mags.size)

    # create two errors for the magnitudes equivalent to the 0.001%
    # of the magnitudes
    errors = random.normal(scale=0.00001, size=lc_size)
    errors2 = random.normal(scale=0.00001, size=lc_size)

    lc = np.array([
            mags,  # magnitude
            time,  # time
            errors, # error
            mags,  # magnitude2
            mags,  # aligned_magnitude
            mags,  # aligned_magnitude2
            time,  # aligned_time
            errors, # aligned_error
            errors  # aligned_error2
    ])

    fs.calculateFeature(lc)
    for k, v in fs.result("dict").items():
        results[k][it] = v


df = pd.DataFrame(results).describe()
print df
df.to_latex("features_montecarlo.tex", float_format='%.4f')


==> reports/lomb_scargle.py <==

import sys
import time as tmod
import warnings

import numpy as np

warnings.simplefilter("ignore")

sys.path.insert(0, "../FATS/")
import FATS


#We open the ligth curve in two different bands
lc_B = FATS.ReadLC_MACHO('lc/lc_1.3444.614.B.txt')
lc_R = FATS.ReadLC_MACHO('lc/lc_1.3444.614.R.txt')

#We import the data
[mag, time, error] = lc_B.ReadLC()
[mag2, time2, error2] = lc_R.ReadLC()

#We preprocess the data
preproccesed_data = FATS.Preprocess_LC(mag, time, error)
[mag, time, error] = preproccesed_data.Preprocess()

preproccesed_data = FATS.Preprocess_LC(mag2, time2, error2)
[mag2, time2, error2] = preproccesed_data.Preprocess()

#We synchronize the data
if len(mag) != len(mag2):
    [aligned_mag, aligned_mag2, aligned_time, aligned_error, aligned_error2] = \
    FATS.Align_LC(time, time2, mag, mag2, error, error2)

lc = np.array([mag, time, error, mag2, aligned_mag, aligned_mag2, aligned_time, aligned_error, aligned_error2])

EXCLUDE = [
    'Freq1_harmonics_amplitude_0','Freq1_harmonics_amplitude_1',
    'Freq1_harmonics_amplitude_2','Freq1_harmonics_amplitude_3',
    'Freq2_harmonics_amplitude_0','Freq2_harmonics_amplitude_1',
    'Freq2_harmonics_amplitude_2','Freq2_harmonics_amplitude_3',
    'Freq3_harmonics_amplitude_0','Freq3_harmonics_amplitude_1',
    'Freq3_harmonics_amplitude_2','Freq3_harmonics_amplitude_3',
    'Freq1_harmonics_amplitude_0','Freq1_harmonics_rel_phase_0',
    'Freq1_harmonics_rel_phase_1','Freq1_harmonics_rel_phase_2',
    'Freq1_harmonics_rel_phase_3','Freq2_harmonics_rel_phase_0',
    'Freq2_harmonics_rel_phase_1','Freq2_harmonics_rel_phase_2',
    'Freq2_harmonics_rel_phase_3','Freq3_harmonics_rel_phase_0',
    'Freq3_harmonics_rel_phase_1','Freq3_harmonics_rel_phase_2',
    'Freq3_harmonics_rel_phase_3', "Period_fit", "Psi_eta", "Psi_CS"]


iterations = 1000

times_pls = []
fs = FATS.FeatureSpace(
    Data='all', excludeList=EXCLUDE)

for _ in range(iterations):
    start = tmod.time()
    fs.calculateFeature(lc)
    times_pls.append(tmod.time() - start)


times = []
fs = FATS.FeatureSpace(
    Data='all', excludeList=EXCLUDE + ["PeriodLS"])

for _ in range(iterations):
    start = tmod.time()
    fs.calculateFeature(lc)
    times.append(tmod.time() - start)

msg = """
Total iterations: {iterations}
With PeriodLS:
    - Total: {total_pls}
    - Minimun: {min_pls}
    - Maximun: {max_pls}
    - Mean: {mean_pls}
    - Std: {std_pls}
Without PeriodLS:
    - Total: {total}
    - Minimun: {min}
    - Maximun: {max}
    - Mean: {mean}
    - Std: {std}
""".format(
    iterations=iterations,

    total_pls=np.sum(times_pls), min_pls=np.min(times_pls),
    max_pls=np.max(times_pls), mean_pls=np.mean(times_pls),
    std_pls=np.std(times_pls),

    total=np.sum(times), min=np.min(times),
    max=np.max(times), mean=np.mean(times),
    std=np.std(times))

with open("lombscargle_test.txt", "w") as fp:
    fp.write(msg)


==> reports/make_info.sh <==

# CLONE
if [ ! -d ../FATS ]; then
    git clone https://github.com/isadoranun/FATS ../FATS
fi
cd ../FATS;
git pull origin master;
cd -;

# make FATS report
cd ../FATS;
printf "[COMMAND] git log --name-status HEAD^..HEAD\n\n" > ../reports/git_status.txt;
git log --name-status HEAD^..HEAD >> ../reports/git_status.txt;
printf "\n-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-\n\n" >> ../reports/git_status.txt;
printf "[COMMAND] cat requirements.txt\n\n" >> ../reports/git_status.txt;
cat requirements.txt >> ../reports/git_status.txt;
printf "\n-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-\n\n" >> ../reports/git_status.txt;
printf "[COMMAND] python --version\n\n" >> ../reports/git_status.txt;
python --version 2>> ../reports/git_status.txt;
printf "\n-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-\n\n" >> ../reports/git_status.txt;
printf "[COMMAND] uname -srvmoio\n\n" >> ../reports/git_status.txt;
uname -srvmoio >> ../reports/git_status.txt;
cd -;


# run style
cd ../FATS;
printf "[Command] flake8 version \n\n" > ../reports/flake8.txt;
flake8 --version >> ../reports/flake8.txt;
printf "\n-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-\n\n" >> ../reports/flake8.txt;
printf "[Command] flake8 FATS --count \n\n" >> ../reports/flake8.txt;
printf "Errors: " >> ../reports/flake8.txt;
flake8 FATS --count --output-file /dev/null 2>> ../reports/flake8.txt;
printf "\n" >> ../reports/flake8.txt
flake8 FATS --count >> ../reports/flake8.txt 2>> /dev/null;
cd -;

# run sloccount
cd ../FATS;
sloccount FATS > ../reports/sloccount.txt;
cd -;


# python 3
cd ../FATS;
printf "[Command] pylint --version \n\n" > ../reports/py3k.txt;
pylint --version  >> ../reports/py3k.txt;
printf "\n-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-\n\n" >> ../reports/py3k.txt;
printf "[Command] pip freeze | grep caniusepython3 \n\n" >> ../reports/py3k.txt;
pip freeze | grep caniusepython3 >> ../reports/py3k.txt;
printf "\n-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-*-\n\n" >> ../reports/py3k.txt;
printf "[Command] pylint --py3k FATS  \n\n" >> ../reports/py3k.txt;
pylint --py3k FATS >> ../reports/py3k.txt;
cd -;


# test
cd ../FATS;
printf "[Command] coverage run --source=FATS/FATS -m py.test -v \n\n" > ../reports/pytest.txt;
coverage erase;
coverage run --source=FATS -m py.test -v >> ../reports/pytest.txt;
coverage report >> ../reports/pytest.txt
cd -;

